Making a Pipeline Production-Ready: Challenges and Lessons Learned in the Healthcare Domain

Deploying a Machine Learning (ML) training pipeline into production requires good software engineering practices. Unfortunately, the typical data science workflow often leads to code that lacks critical software quality attributes. This experience report investigates this problem in SPIRA, a project whose goal is to create an ML-Enabled System (MLES) to pre-diagnose insufficiency respiratory via speech analysis. This paper presents an overview of the architecture of the MLES, then compares three versions of its Continuous Training subsystem: from a proof of concept Big Ball of Mud (v1), to a design pattern-based Modular Monolith (v2), to a test-driven set of Microservices (v3) Each version improved its overall extensibility, maintainability, robustness, and resiliency. The paper shares challenges and lessons learned in this process, offering insights for researchers and practitioners seeking to productionize their pipelines.

==> code/misplaced_responsability.py <==
random.seed(c.train_config["seed"])
torch.manual_seed(c.train_config["seed"])
torch.cuda.manual_seed(c.train_config["seed"])
np.random.seed(c.train_config["seed"])
torch.backends.cudnn.deterministic = True
torch.backends.cudnn.benchmark = False

self.c = c
self.ap = ap
self.train = train
self.test = test
self.test_insert_noise = test_insert_noise
self.num_test_additive_noise = num_test_additive_noise
self.num_test_specaug = num_test_specaug
self.dataset_csv = \
  c.dataset["train_csv"] if train else c.dataset["eval_csv"]

assert os.path.isfile(self.dataset_csv), \
  "Test or Train CSV file don't exists! Fix it in config.json")

accepted_tc = [ 'overlapping', 'padding', 'one_window' ]
assert self.c.dataset['temporal_control'] in accepted_tc), \
  "You cannot use the padding_with_max_length option with the \
   split_wav_using_overlapping option, disable one of them !!")

self.control_class = c.dataset['control_class']
self.patient_class = c.dataset['patient_class']

self.dataset_list = \
  pd.read_csv(self.dataset_csv, sep=',') \
  .replace({'?': -1}) \
  .replace({'negative': self.control_class}, regex=True) \
  .replace({'positive': self.patient_class}, regex=True) \
  .values


==> code/pipeline.py <==
# Setup

config_path = ValidPath.from_str("/app/spira/spira.json")
config = load_config(config_path)

operation_mode = OperationMode.TRAIN
randomizer = initialize_random(config, operation_mode)

# Data Loading

patients_paths = read_valid_paths_from_csv(config.patients_csv)
controls_paths = read_valid_paths_from_csv(config.controls_csv)
noises_paths = read_valid_paths_from_csv(config.noises_csv)

patients_inputs = Audios.load(
  patients_paths, config.audio, config.dataset
)
controls_inputs = Audios.load(
  controls_paths, config.audio, config.dataset
)
noises = Audios.load(noises_paths, config)
  noises_path, config.audio, config.dataset
)

# Feature Engineering

audio_processor = create_audio_processor(config.audio)

patient_feature_transformer = create_audio_feature_transformer(
    randomizer, audio_processor, config, noises,
)
control_feature_transformer = create_audio_feature_transformer(
    randomizer, audio_processor, config, noises,
)

